ARC: Augmented-Rank Conformalization for Changepoint Localization --- Finite-Sample Validity and Distribution-Robust Efficiency

Conformal changepoint localization turns any score into a confidence set for the changepoint with finite-sample coverage. Coverage is universal; efficiency is not. The oracle score is a likelihood ratio, so practical scores estimate density ratios, and set length deteriorates under heavy tails, skewness, and distribution shift, where no length guarantee applies. We propose ARC (Augmented-Rank Conformalization), a family of scores depending on the data only through within-segment ranks: rank-CUSUM location and scale channels, their fixed combinations, and a lightweight neural score frozen after synthetic training. Every ARC score inherits finite-sample coverage for every frozen weight configuration, including random initialization and mistraining. The main result is an efficiency transfer theorem: the entire ARC confidence set is almost surely invariant under strictly increasing marginal transforms, so the set length distribution depends on the data pair only through its rank structure, and lengths certified once hold verbatim across its monotone orbit, whereas a plug-in score's length changes with every re-expression. Across different rank structures lengths do change, and are reported as such. Classical rank-test theory positions ARC as targeting the optimal invariant score at bounded cost. Simulations confirm nominal coverage for all scores, including sabotaged networks, identical sets under monotone transforms where plug-in scores inflate, and smooth degradation where plug-in sets become vacuous; on the well-log benchmark ARC localizes annotated shifts to three to five candidates and flags misfit by an empty set. Two boundaries are stated rather than hidden: serial dependence destroys exactness, and trend-type alternatives lie outside the piecewise-exchangeable model.

==> anc/arc_core.py <==
# -*- coding: utf-8 -*-
"""ARC: Augmented-Rank Conformalization — core implementation.

Conformal changepoint localization sets via within-segment permutation:
for each candidate split t, H_{0,t} states both segments are i.i.d.;
any statistic of the segments yields an exact permutation p-value p_t,
and C = {t : p_t > alpha} covers the true changepoint with prob >= 1-alpha.

Rank-augmented scores (ARC family) depend on the data only through
within-segment ranks, hence the whole confidence set is invariant under
strictly increasing marginal transforms (Lemma 1 / Theorem 2 of the paper).
Raw-value scores (Gaussian plug-in LR / raw CUSUM) are valid but their
set lengths are distribution-fragile.
"""
import numpy as np

# ---------------------------------------------------------------- utilities

def ranks_of(x):
    """Ranks 1..m along last axis (no ties a.s. for continuous data)."""
    order = np.argsort(x, axis=-1)
    r = np.empty_like(order)
    idx = np.arange(x.shape[-1])
    np.put_along_axis(r, order, np.broadcast_to(idx, x.shape).copy(), axis=-1)
    return r + 1.0


def perm_matrix(rng, B, m):
    """B random permutations of 0..m-1 (rows), via argsort of uniforms."""
    return np.argsort(rng.random((B, m)), axis=1)


# ------------------------------------------------- channel statistics (rank)

def _cusum_max(path_abs, m, m1):
    """Max over admissible internal splits of |standardized path|."""
    lo, hi = m1, m - m1  # splits s in [m1, m-m1-1] -> columns s-1
    if hi - lo < 1:
        return np.zeros(path_abs.shape[0])
    return path_abs[:, lo - 1:hi - 1].max(axis=1)


def rank_channel_stats(R, m1=5):
    """loc / scale / slope internal-changepoint evidence from rank rows.

    R : (B+1, m) matrix of rank vectors (row 0 = observed).
    Returns dict of (B+1,) statistic vectors.
    """
    B1, m = R.shape
    s = np.arange(1, m)
    C = R - (m + 1) / 2.0
    # --- location (Wilcoxon-type)
    S = np.cumsum(C, axis=1)[:, :-1]
    var_loc = s * (m - s) * (m + 1) / 12.0
    z_loc = np.abs(S) / np.sqrt(var_loc)
    # --- scale (Mood-type)
    q = C ** 2
    qc = q - q.mean(axis=1, keepdims=True)
    vq = q.var(axis=1)  # constant across perms (same multiset)
    Sq = np.cumsum(qc, axis=1)[:, :-1]
    var_sc = s * (m - s) / float(m) * vq[:, None]
    z_sc = np.abs(Sq) / np.sqrt(np.maximum(var_sc, 1e-12))
    return {"loc": _cusum_max(z_loc, m, m1),
            "scale": _cusum_max(z_sc, m, m1)}, (z_loc, z_sc)


# ------------------------------------------------- channel statistics (raw)

def raw_channel_stats(X, m1=5):
    """Gaussian plug-in scores on raw rows: raw CUSUM + pooled two-sample t."""
    B1, m = X.shape
    s = np.arange(1, m)
    mu = X.mean(axis=1, keepdims=True)
    sd = X.std(axis=1, keepdims=True) + 1e-12
    Z = (X - mu) / sd
    S = np.cumsum(Z, axis=1)[:, :-1]
    var = s * (m - s) / float(m)
    z_cusum = np.abs(S) / np.sqrt(var)
    # pooled t via prefix sums
    cs = np.cumsum(X, axis=1)[:, :-1]
    cs2 = np.cumsum(X ** 2, axis=1)[:, :-1]
    tot, tot2 = X.sum(axis=1, keepdims=True), (X ** 2).sum(axis=1, keepdims=True)
    n1, n2 = s, m - s
    m1_ = cs / n1
    m2_ = (tot - cs) / n2
    ss1 = cs2 - n1 * m1_ ** 2
    ss2 = (tot2 - cs2) - n2 * m2_ ** 2
    sp2 = (ss1 + ss2) / np.maximum(m - 2, 1)
    tstat = np.abs(m1_ - m2_) / np.sqrt(np.maximum(sp2 * (1.0 / n1 + 1.0 / n2), 1e-12))
    return {"rawcusum": _cusum_max(z_cusum, m, m1),
            "plugt": _cusum_max(tstat, m, m1)}


# ---------------------------------------------------------------- NN score

N_FEAT_PTS = 8


def nn_features(zpaths, m):
    """Downsample the two z-paths to 8 points each -> (rows, 16)."""
    z_loc, z_sc = zpaths
    pos = np.linspace(0, z_loc.shape[1] - 1, N_FEAT_PTS).astype(int)
    return np.concatenate([z_loc[:, pos], z_sc[:, pos]], axis=1)


class TinyMLP:
    """16 -> 64 -> 1, tanh hidden; numpy Adam; BCE loss."""

    def __init__(self, rng, d_in=2 * N_FEAT_PTS, d_h=64):
        self.W1 = rng.normal(0, 1.0 / np.sqrt(d_in), (d_in, d_h))
        self.b1 = np.zeros(d_h)
        self.W2 = rng.normal(0, 1.0 / np.sqrt(d_h), (d_h, 1))
        self.b2 = np.zeros(1)

    def params(self):
        return [self.W1, self.b1, self.W2, self.b2]

    def set_params(self, ps):
        self.W1, self.b1, self.W2, self.b2 = [p.copy() for p in ps]

    def forward(self, X):
        H = np.tanh(X @ self.W1 + self.b1)
        return (H @ self.W2 + self.b2).ravel(), H

    def score(self, X):
        return self.forward(X)[0]

    def train(self, X, y, epochs=30, lr=1e-3, batch=64, rng=None, snapshot_epoch=1):
        rng = rng or np.random.default_rng(0)
        ms = [np.zeros_like(p) for p in self.params()]
        vs = [np.zeros_like(p) for p in self.params()]
        t = 0
        snap = None
        n = X.shape[0]
        for ep in range(epochs):
            idx = rng.permutation(n)
            for k in range(0, n, batch):
                j = idx[k:k + batch]
                xb, yb = X[j], y[j]
                logit, H = self.forward(xb)
                p = 1.0 / (1.0 + np.exp(-logit))
                g = (p - yb) / len(j)
                gW2 = H.T @ g[:, None]
                gb2 = g.sum(keepdims=True)
                gH = g[:, None] @ self.W2.T * (1 - H ** 2)
                gW1 = xb.T @ gH
                gb1 = gH.sum(axis=0)
                grads = [gW1, gb1, gW2, gb2]
                t += 1
                for i, (pM, gM) in enumerate(zip(self.params(), grads)):
                    ms[i] = 0.9 * ms[i] + 0.1 * gM
                    vs[i] = 0.999 * vs[i] + 0.001 * gM ** 2
                    mh = ms[i] / (1 - 0.9 ** t)
                    vh = vs[i] / (1 - 0.999 ** t)
                    pM -= lr * mh / (np.sqrt(vh) + 1e-8)
            if ep + 1 == snapshot_epoch:
                snap = [p.copy() for p in self.params()]
        return snap


# ------------------------------------------------------------ data generators

def gen_segment(rng, m, dist):
    if dist == "gauss":
        return rng.normal(size=m)
    if dist == "t3":
        return rng.standard_t(3, size=m)
    if dist == "cauchy":
        return rng.standard_cauchy(size=m)
    if dist == "lognorm":
        return np.exp(rng.normal(size=m)) - np.exp(0.5)
    raise ValueError(dist)


def gen_window(rng, n, tau, dist, ctype, delta):
    """Window with one changepoint at tau (change applies from tau+1 on)."""
    x = gen_segment(rng, n, dist)
    post = np.arange(tau, n)
    if ctype == "mean":
        x[post] += delta
    elif ctype == "scale":
        x[post] *= delta
    elif ctype == "slope":
        x[post] += delta * np.arange(1, n - tau + 1)
    else:
        raise ValueError(ctype)
    return x


def ar1_window(rng, n, tau, phi, delta):
    e = rng.normal(size=n) * np.sqrt(1 - phi ** 2)
    x = np.empty(n)
    x[0] = rng.normal()
    for i in range(1, n):
        x[i] = phi * x[i - 1] + e[i]
    x[tau:] += delta
    return x


# ------------------------------------------------- conformal localization set

def block_perm_matrix(rng, B, m, L):
    """Within-segment circular block permutations (approximate, dependent data)."""
    nb = int(np.ceil(m / L))
    out = np.empty((B, m), dtype=int)
    base = np.arange(nb * L) % m  # circular fill
    for b in range(B):
        shift = rng.integers(m)
        blocks = (base.reshape(nb, L) + shift) % m
        out[b] = blocks[rng.permutation(nb)].ravel()[:m]
    return out


def conformal_sets(x, models, rng, alpha=0.10, B=79, m0=10, m1=5,
                   perm="iid", block_len=10):
    """p-values for every candidate split and every score.

    models: dict name -> ('rank', callable stats) handled internally; here we
    hardcode the score family and take NN weight-sets from `models['nns']`
    (dict name -> TinyMLP) and simplex weights `models['w_learned']`.
    Returns dict score_name -> p-value array over candidates, plus candidates.
    """
    n = len(x)
    cands = np.arange(m0, n - m0 + 1)
    nns = models.get("nns", {})
    w_learn = models.get("w_learned")
    names = (["loc", "scale", "comb"]
             + (["comb_learned"] if w_learn is not None else [])
             + ["nn_" + k for k in nns]
             + ["rawcusum", "plugt"])
    pvals = {nm: np.ones(len(cands)) for nm in names}

    for ci, t in enumerate(cands):
        segs = [x[:t], x[t:]]
        W = {nm: np.zeros((2,)) for nm in names}
        Wp = {nm: np.zeros((2, B)) for nm in names}
        for si, seg in enumerate(segs):
            m = len(seg)
            if perm == "iid":
                P = perm_matrix(rng, B, m)
            else:
                P = block_perm_matrix(rng, B, m, block_len)
            Xmat = np.vstack([seg, seg[P]])          # (B+1, m) raw rows
            Rmat = ranks_of(Xmat)                    # rank rows
            rk, zpaths = rank_channel_stats(Rmat, m1=m1)
            rw = raw_channel_stats(Xmat, m1=m1)
            stats = {}
            stats.update(rk)
            stats["comb"] = np.maximum(rk["loc"], rk["scale"])
            if w_learn is not None:
                stats["comb_learned"] = (w_learn[0] * rk["loc"]
                                         + w_learn[1] * rk["scale"])
            if nns:
                F = nn_features(zpaths, m)
                for k, net in nns.items():
                    stats["nn_" + k] = net.score(F)
            stats.update(rw)
            for nm in names:
                W[nm][si] = stats[nm][0]
                Wp[nm][si] = stats[nm][1:]
        for nm in names:
            w_obs = W[nm].max()
            w_perm = Wp[nm].max(axis=0)
            pvals[nm][ci] = (1.0 + (w_perm >= w_obs).sum()) / (B + 1.0)
    return cands, pvals


def set_from_pvals(cands, p, alpha):
    return cands[p > alpha]


==> anc/make_figures.py <==
# -*- coding: utf-8 -*-
"""Publication figures for the ARC paper. Okabe-Ito CVD-safe palette,
single axis per panel, linestyle/hatch redundancy (identity never
color-alone). Outputs PDF to paper/figs/."""
import json
import os
import sys

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arc_core import conformal_sets, gen_window, set_from_pvals
from run_experiments import train_models

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
FIGS = os.path.join(ROOT, "paper", "figs")
os.makedirs(FIGS, exist_ok=True)

OI = {"blue": "#0072B2", "orange": "#E69F00", "green": "#009E73",
      "verm": "#D55E00", "purple": "#CC79A7", "sky": "#56B4E9",
      "black": "#000000"}

plt.rcParams.update({"font.size": 9, "axes.spines.top": False,
                     "axes.spines.right": False, "axes.linewidth": 0.8,
                     "grid.linewidth": 0.4, "grid.alpha": 0.35})


def _pick_showcase_window(models):
    """Pick a seed whose ARC set is short and contains tau=60 (a typical,
    covered window rather than the ~10% miss case)."""
    for seed in range(1, 30):
        rng = np.random.default_rng(seed)
        x = gen_window(rng, 120, 60, "gauss", "mean", 2.0)
        cands, pv = conformal_sets(x, models, np.random.default_rng(7),
                                   alpha=0.10, B=79, m0=10, m1=5)
        cset = set_from_pvals(cands, pv["comb_learned"], 0.10)
        if 60 in cset and 3 <= len(cset) <= 9:
            print("showcase seed", seed, "set", cset)
            return x
    raise RuntimeError("no showcase window found")


def fig_invariance(models):
    x = _pick_showcase_window(models)
    transforms = [("identity", lambda v: v, OI["blue"], "-", "o"),
                  ("exp", np.exp, OI["orange"], "--", "s"),
                  ("cube", lambda v: v ** 3, OI["green"], "-.", "^"),
                  ("logistic", lambda v: 1 / (1 + np.exp(-v)), OI["verm"], ":", "d")]
    prof = {}
    for name, f, *_ in transforms:
        cands, pv = conformal_sets(f(x), models, np.random.default_rng(7),
                                   alpha=0.10, B=79, m0=10, m1=5)
        prof[name] = pv
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.5), sharey=True)
    for ax, key, title in [(axes[0], "comb_learned",
                            "ARC rank score (curves coincide exactly)"),
                           (axes[1], "plugt",
                            "Plug-in two-sample $t$ score")]:
        for (name, _, c, ls, mk) in transforms:
            ax.plot(cands, prof[name][key], color=c, ls=ls, lw=1.2,
                    marker=mk, ms=2.6, markevery=7, label=name)
        ax.axhline(0.10, color="0.4", lw=0.8, ls=(0, (1, 1)))
        ax.text(cands[-1], 0.115, r"$\alpha=0.1$", ha="right", fontsize=7,
                color="0.3")
        ax.axvline(60, color="0.6", lw=0.7)
        ax.set_title(title, fontsize=9)
        ax.set_xlabel("candidate location $t$")
        ax.grid(True, axis="y")
    axes[0].set_ylabel("conformal p-value $p_t$")
    axes[1].legend(frameon=False, fontsize=7, ncol=1, loc="upper right")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_invariance.pdf"))
    plt.close(fig)
    print("[fig] fig_invariance.pdf")


def fig_lengths():
    with open(os.path.join(ROOT, "results", "s1_s3_coverage_length.json"),
              encoding="utf-8") as f:
        R = json.load(f)
    dists = ["gauss", "t3", "cauchy", "lognorm"]
    dlabels = ["Gaussian", "$t_3$", "Cauchy", "Lognormal"]
    series = [("comb_learned", "ARC learned comb.", OI["blue"], ""),
              ("comb", "ARC max comb.", OI["sky"], "//"),
              ("nn_trained", "ARC network", OI["green"], ".."),
              ("rawcusum", "Raw CUSUM", OI["orange"], "\\\\"),
              ("plugt", "Plug-in $t$", OI["verm"], "xx")]
    fig, axes = plt.subplots(1, 2, figsize=(6.6, 2.6), sharey=True)
    for ax, ct, title in [(axes[0], "mean", "Mean change ($\\delta=2$)"),
                          (axes[1], "scale", "Scale change ($\\sigma\\times 3$)")]:
        xpos = np.arange(len(dists))
        wbar = 0.15
        for i, (key, lab, col, hatch) in enumerate(series):
            vals = [R["%s_%s" % (d, ct)][key]["len"] for d in dists]
            ax.bar(xpos + (i - 2) * wbar, vals, wbar * 0.92, color=col,
                   hatch=hatch, edgecolor="white", linewidth=0.4,
                   label=lab if ct == "mean" else None)
        ax.set_xticks(xpos)
        ax.set_xticklabels(dlabels)
        ax.set_title(title, fontsize=9)
        ax.grid(True, axis="y")
        ax.set_axisbelow(True)
    axes[0].set_ylabel("mean set length (of 101)")
    axes[0].legend(frameon=False, fontsize=7, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_lengths.pdf"))
    plt.close(fig)
    print("[fig] fig_lengths.pdf")


def fig_welllog():
    with open(os.path.join(ROOT, "data", "well_log.json"), encoding="utf-8") as f:
        d = json.load(f)
    x = np.array(d["series"][0]["raw"], dtype=float) / 1e3
    with open(os.path.join(ROOT, "results", "real_welllog.json"),
              encoding="utf-8") as f:
        RW = json.load(f)
    consensus = RW["meta"]["consensus"]
    targets = RW["meta"]["targets"]
    fig = plt.figure(figsize=(6.6, 3.4))
    gs = fig.add_gridspec(2, 1, height_ratios=[1.0, 1.15], hspace=0.5)
    # (a) full series
    ax = fig.add_subplot(gs[0])
    ax.plot(x, color="0.25", lw=0.6)
    for c in consensus:
        ax.axvline(c, color=OI["orange"], lw=0.7, ls="--", alpha=0.8)
    for cp in targets:
        ax.axvspan(cp - 24, cp + 24, color=OI["sky"], alpha=0.18, lw=0)
    ax.set_title("(a) Well-log series, consensus annotations (dashed) and "
                 "analysis windows (shaded)", fontsize=9, loc="left")
    ax.set_ylabel("response ($10^3$)")
    # (b) example window cp=255 with confidence sets
    ax2 = fig.add_subplot(gs[1])
    rec = [w for w in RW["windows"] if w["cp"] == 255][0]
    s, e = rec["start"], rec["end"]
    idx = np.arange(s, e)
    yv = x[s:e]
    ax2.plot(idx, yv, color="0.25", lw=0.9, marker="o", ms=2)
    span = yv.max() - yv.min()
    ax2.axvline(255, color=OI["orange"], lw=0.9, ls="--")
    ax2.text(254.4, yv.min() - 0.05 * span, "annotation", fontsize=7,
             color=OI["orange"], va="top", ha="right")
    rows = [("comb_learned", "ARC learned comb.", OI["blue"]),
            ("nn_trained", "ARC network", OI["green"]),
            ("plugt", "Plug-in $t$", OI["verm"])]
    y0 = yv.min() - 0.22 * span
    dy = 0.13 * span
    for i, (key, lab, col) in enumerate(rows):
        cset = np.array(rec["scores"][key]["set"]) + s
        y = y0 - i * dy
        ax2.hlines(y, cset.min() - 0.4, cset.max() + 0.4, color=col, lw=4,
                   alpha=0.9)
        ax2.text(cset.max() + 1.2, y, "%s (%d)" % (lab, rec["scores"][key]["len"]),
                 fontsize=7, va="center", ha="left", color=col)
    ax2.set_ylim(y0 - 2.6 * dy, yv.max() + 0.08 * span)
    ax2.set_xlim(s - 1, e + 12)
    ax2.set_title("(b) Window around annotation 255: data and 90% "
                  "localization sets (length in parentheses)",
                  fontsize=9, loc="left")
    ax2.set_xlabel("index")
    ax2.set_ylabel("response ($10^3$)")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_welllog.pdf"))
    plt.close(fig)
    print("[fig] fig_welllog.pdf")


if __name__ == "__main__":
    models, _ = train_models()
    fig_invariance(models)
    fig_lengths()
    fig_welllog()
    print("ALL FIGURES DONE")


==> anc/real_data_welllog.py <==
# -*- coding: utf-8 -*-
"""Well-log (TCPD) real-data analysis for ARC Section 6. REAL run."""
import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arc_core import conformal_sets, set_from_pvals
from run_experiments import train_models

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, "..")
ALPHA = 0.10
B = 99
M0, M1 = 8, 4
WIN = 48  # window length, annotated CP at local position 24

# consensus changepoints: indices marked by >=3 of 5 TCPD annotators
CONSENSUS = [179, 255, 281, 311, 343, 402, 412, 422, 432]
# windows only for CPs whose nearest consensus neighbour is > WIN/2 away
TARGETS = [179, 255, 281, 311, 343]


def load_series():
    with open(os.path.join(ROOT, "data", "well_log.json"), encoding="utf-8") as f:
        d = json.load(f)
    x = np.array(d["series"][0]["raw"], dtype=float)
    assert len(x) == d["n_obs"]
    return x


def main():
    x = load_series()
    models, meta = train_models()
    out = {"windows": [], "meta": {"alpha": ALPHA, "B": B, "win": WIN,
                                   "m0": M0, "m1": M1,
                                   "consensus": CONSENSUS,
                                   "targets": TARGETS}}
    for cp in TARGETS:
        s, e = cp - WIN // 2, cp + WIN // 2
        w = x[s:e]
        others = [c for c in CONSENSUS if c != cp and s <= c < e]
        cands, pv = conformal_sets(w, models, np.random.default_rng(2026_0718 + cp),
                                   alpha=ALPHA, B=B, m0=M0, m1=M1)
        rec = {"cp": cp, "start": s, "end": e, "tau_local": WIN // 2,
               "other_consensus_inside": others, "scores": {}}
        for nm, p in pv.items():
            cset = set_from_pvals(cands, p, ALPHA)
            tau = WIN // 2
            hit = int(tau in cset)
            hit2 = int(any(abs(t - tau) <= 2 and t in cset
                           for t in range(tau - 2, tau + 3)))
            point = int(cands[np.argmax(p)])
            rec["scores"][nm] = {"len": int(len(cset)),
                                 "hit": hit, "hit_pm2": hit2,
                                 "point": point,
                                 "point_err": abs(point - tau),
                                 "set": [int(t) for t in cset]}
        out["windows"].append(rec)
        print("cp", cp, {k: (v["len"], v["hit"]) for k, v in rec["scores"].items()},
              flush=True)
    with open(os.path.join(ROOT, "results", "real_welllog.json"), "w",
              encoding="utf-8") as f:
        json.dump(out, f, indent=1)
    print("[saved] real_welllog.json")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy==1.20.3


==> anc/results/a1_ar1.json <==
{
 "iid_perm": {
  "loc": {
   "cover": 0.248,
   "len": 2.68
  },
  "scale": {
   "cover": 0.776,
   "len": 34.056
  },
  "comb": {
   "cover": 0.296,
   "len": 3.064
  },
  "comb_learned": {
   "cover": 0.296,
   "len": 2.604
  },
  "nn_trained": {
   "cover": 0.552,
   "len": 9.096
  },
  "nn_epoch1": {
   "cover": 0.664,
   "len": 19.736
  },
  "nn_random": {
   "cover": 0.74,
   "len": 57.196
  },
  "nn_mistrained": {
   "cover": 0.784,
   "len": 82.156
  },
  "rawcusum": {
   "cover": 0.24,
   "len": 2.216
  },
  "plugt": {
   "cover": 0.24,
   "len": 2.232
  }
 },
 "block_perm": {
  "loc": {
   "cover": 0.836,
   "len": 16.664
  },
  "scale": {
   "cover": 0.908,
   "len": 74.04
  },
  "comb": {
   "cover": 0.856,
   "len": 16.76
  },
  "comb_learned": {
   "cover": 0.844,
   "len": 16.724
  },
  "nn_trained": {
   "cover": 0.868,
   "len": 28.912
  },
  "nn_epoch1": {
   "cover": 0.86,
   "len": 44.856
  },
  "nn_random": {
   "cover": 0.864,
   "len": 80.064
  },
  "nn_mistrained": {
   "cover": 0.924,
   "len": 92.148
  },
  "rawcusum": {
   "cover": 0.864,
   "len": 13.828
  },
  "plugt": {
   "cover": 0.856,
   "len": 14.328
  }
 }
}

==> anc/results/meta_training.json <==
{
 "w_learned": [
  0.5124904009301144,
  0.48750959906988545
 ],
 "train_auc_trained_net": 0.9856292758504369,
 "n_train": 6000
}

==> anc/results/real_welllog.json <==
{
 "windows": [
  {
   "cp": 179,
   "start": 155,
   "end": 203,
   "tau_local": 24,
   "other_consensus_inside": [],
   "scores": {
    "loc": {
     "len": 2,
     "hit": 0,
     "hit_pm2": 0,
     "point": 27,
     "point_err": 3,
     "set": [
      27,
      28
     ]
    },
    "scale": {
     "len": 16,
     "hit": 1,
     "hit_pm2": 1,
     "point": 9,
     "point_err": 15,
     "set": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      24
     ]
    },
    "comb": {
     "len": 0,
     "hit": 0,
     "hit_pm2": 0,
     "point": 20,
     "point_err": 4,
     "set": []
    },
    "comb_learned": {
     "len": 0,
     "hit": 0,
     "hit_pm2": 0,
     "point": 21,
     "point_err": 3,
     "set": []
    },
    "nn_trained": {
     "len": 4,
     "hit": 0,
     "hit_pm2": 0,
     "point": 19,
     "point_err": 5,
     "set": [
      18,
      19,
      20,
      21
     ]
    },
    "nn_epoch1": {
     "len": 12,
     "hit": 1,
     "hit_pm2": 1,
     "point": 20,
     "point_err": 4,
     "set": [
      12,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25
     ]
    },
    "nn_random": {
     "len": 29,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36
     ]
    },
    "nn_mistrained": {
     "len": 30,
     "hit": 1,
     "hit_pm2": 1,
     "point": 16,
     "point_err": 8,
     "set": [
      8,
      9,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39
     ]
    },
    "rawcusum": {
     "len": 2,
     "hit": 0,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      25,
      26
     ]
    },
    "plugt": {
     "len": 2,
     "hit": 0,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      25,
      26
     ]
    }
   }
  },
  {
   "cp": 255,
   "start": 231,
   "end": 279,
   "tau_local": 24,
   "other_consensus_inside": [],
   "scores": {
    "loc": {
     "len": 6,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      21,
      22,
      23,
      24,
      25,
      26
     ]
    },
    "scale": {
     "len": 17,
     "hit": 1,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      8,
      9,
      10,
      22,
      23,
      24,
      25,
      26,
      27,
      32,
      34,
      35,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "comb": {
     "len": 7,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28
     ]
    },
    "comb_learned": {
     "len": 4,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      22,
      23,
      24,
      25
     ]
    },
    "nn_trained": {
     "len": 8,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27
     ]
    },
    "nn_epoch1": {
     "len": 11,
     "hit": 1,
     "hit_pm2": 1,
     "point": 29,
     "point_err": 5,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32
     ]
    },
    "nn_random": {
     "len": 15,
     "hit": 0,
     "hit_pm2": 1,
     "point": 30,
     "point_err": 6,
     "set": [
      17,
      18,
      19,
      22,
      23,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34
     ]
    },
    "nn_mistrained": {
     "len": 30,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      19,
      20,
      21,
      22,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "rawcusum": {
     "len": 7,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28
     ]
    },
    "plugt": {
     "len": 7,
     "hit": 1,
     "hit_pm2": 1,
     "point": 24,
     "point_err": 0,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28
     ]
    }
   }
  },
  {
   "cp": 281,
   "start": 257,
   "end": 305,
   "tau_local": 24,
   "other_consensus_inside": [],
   "scores": {
    "loc": {
     "len": 7,
     "hit": 1,
     "hit_pm2": 1,
     "point": 23,
     "point_err": 1,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28
     ]
    },
    "scale": {
     "len": 12,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      8,
      9,
      24,
      25,
      26,
      27,
      28,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "comb": {
     "len": 5,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      24,
      25,
      26,
      27,
      28
     ]
    },
    "comb_learned": {
     "len": 5,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      23,
      24,
      25,
      26,
      27
     ]
    },
    "nn_trained": {
     "len": 8,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29
     ]
    },
    "nn_epoch1": {
     "len": 12,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32
     ]
    },
    "nn_random": {
     "len": 22,
     "hit": 0,
     "hit_pm2": 1,
     "point": 27,
     "point_err": 3,
     "set": [
      14,
      15,
      16,
      17,
      19,
      20,
      21,
      22,
      23,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      38
     ]
    },
    "nn_mistrained": {
     "len": 27,
     "hit": 1,
     "hit_pm2": 1,
     "point": 11,
     "point_err": 13,
     "set": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      23,
      24,
      25,
      26,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "rawcusum": {
     "len": 3,
     "hit": 1,
     "hit_pm2": 1,
     "point": 23,
     "point_err": 1,
     "set": [
      23,
      24,
      25
     ]
    },
    "plugt": {
     "len": 3,
     "hit": 1,
     "hit_pm2": 1,
     "point": 23,
     "point_err": 1,
     "set": [
      23,
      24,
      25
     ]
    }
   }
  },
  {
   "cp": 311,
   "start": 287,
   "end": 335,
   "tau_local": 24,
   "other_consensus_inside": [],
   "scores": {
    "loc": {
     "len": 5,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      23,
      24,
      25,
      26,
      27
     ]
    },
    "scale": {
     "len": 20,
     "hit": 1,
     "hit_pm2": 1,
     "point": 9,
     "point_err": 15,
     "set": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "comb": {
     "len": 6,
     "hit": 1,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27
     ]
    },
    "comb_learned": {
     "len": 4,
     "hit": 1,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      24,
      25,
      26,
      27
     ]
    },
    "nn_trained": {
     "len": 6,
     "hit": 1,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      22,
      23,
      24,
      25,
      26,
      29
     ]
    },
    "nn_epoch1": {
     "len": 12,
     "hit": 1,
     "hit_pm2": 1,
     "point": 29,
     "point_err": 5,
     "set": [
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33
     ]
    },
    "nn_random": {
     "len": 24,
     "hit": 1,
     "hit_pm2": 1,
     "point": 31,
     "point_err": 7,
     "set": [
      13,
      14,
      15,
      16,
      18,
      19,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      40
     ]
    },
    "nn_mistrained": {
     "len": 28,
     "hit": 1,
     "hit_pm2": 1,
     "point": 17,
     "point_err": 7,
     "set": [
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      30,
      31,
      32,
      35,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "rawcusum": {
     "len": 4,
     "hit": 1,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      23,
      24,
      25,
      26
     ]
    },
    "plugt": {
     "len": 4,
     "hit": 1,
     "hit_pm2": 1,
     "point": 25,
     "point_err": 1,
     "set": [
      23,
      24,
      25,
      26
     ]
    }
   }
  },
  {
   "cp": 343,
   "start": 319,
   "end": 367,
   "tau_local": 24,
   "other_consensus_inside": [],
   "scores": {
    "loc": {
     "len": 3,
     "hit": 0,
     "hit_pm2": 1,
     "point": 22,
     "point_err": 2,
     "set": [
      21,
      22,
      23
     ]
    },
    "scale": {
     "len": 13,
     "hit": 1,
     "hit_pm2": 1,
     "point": 40,
     "point_err": 16,
     "set": [
      8,
      24,
      25,
      26,
      27,
      30,
      34,
      35,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "comb": {
     "len": 2,
     "hit": 1,
     "hit_pm2": 1,
     "point": 23,
     "point_err": 1,
     "set": [
      23,
      24
     ]
    },
    "comb_learned": {
     "len": 3,
     "hit": 1,
     "hit_pm2": 1,
     "point": 23,
     "point_err": 1,
     "set": [
      22,
      23,
      24
     ]
    },
    "nn_trained": {
     "len": 6,
     "hit": 1,
     "hit_pm2": 1,
     "point": 21,
     "point_err": 3,
     "set": [
      20,
      21,
      22,
      23,
      24,
      25
     ]
    },
    "nn_epoch1": {
     "len": 11,
     "hit": 1,
     "hit_pm2": 1,
     "point": 21,
     "point_err": 3,
     "set": [
      18,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29
     ]
    },
    "nn_random": {
     "len": 28,
     "hit": 1,
     "hit_pm2": 1,
     "point": 17,
     "point_err": 7,
     "set": [
      8,
      10,
      11,
      12,
      13,
      14,
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      36,
      37
     ]
    },
    "nn_mistrained": {
     "len": 24,
     "hit": 1,
     "hit_pm2": 1,
     "point": 26,
     "point_err": 2,
     "set": [
      8,
      10,
      11,
      12,
      13,
      19,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39,
      40
     ]
    },
    "rawcusum": {
     "len": 3,
     "hit": 0,
     "hit_pm2": 1,
     "point": 22,
     "point_err": 2,
     "set": [
      21,
      22,
      23
     ]
    },
    "plugt": {
     "len": 3,
     "hit": 0,
     "hit_pm2": 1,
     "point": 22,
     "point_err": 2,
     "set": [
      21,
      22,
      23
     ]
    }
   }
  }
 ],
 "meta": {
  "alpha": 0.1,
  "B": 99,
  "win": 48,
  "m0": 8,
  "m1": 4,
  "consensus": [
   179,
   255,
   281,
   311,
   343,
   402,
   412,
   422,
   432
  ],
  "targets": [
   179,
   255,
   281,
   311,
   343
  ]
 }
}

==> anc/results/rev_b_sensitivity.json <==
{
 "B=79": {
  "loc": {
   "cover": 0.87,
   "len": 7.86
  },
  "scale": {
   "cover": 0.89,
   "len": 52.875
  },
  "comb": {
   "cover": 0.895,
   "len": 8.125
  },
  "comb_learned": {
   "cover": 0.88,
   "len": 7.355
  },
  "nn_trained": {
   "cover": 0.875,
   "len": 14.065
  },
  "nn_epoch1": {
   "cover": 0.9,
   "len": 25.315
  },
  "nn_random": {
   "cover": 0.91,
   "len": 59.35
  },
  "nn_mistrained": {
   "cover": 0.945,
   "len": 86.99
  },
  "rawcusum": {
   "cover": 0.895,
   "len": 6.42
  },
  "plugt": {
   "cover": 0.895,
   "len": 6.46
  },
  "_seconds": 228.61000204086304
 },
 "B=199": {
  "loc": {
   "cover": 0.935,
   "len": 8.08
  },
  "scale": {
   "cover": 0.905,
   "len": 53.805
  },
  "comb": {
   "cover": 0.91,
   "len": 8.075
  },
  "comb_learned": {
   "cover": 0.93,
   "len": 7.45
  },
  "nn_trained": {
   "cover": 0.925,
   "len": 14.35
  },
  "nn_epoch1": {
   "cover": 0.92,
   "len": 25.75
  },
  "nn_random": {
   "cover": 0.91,
   "len": 58.6
  },
  "nn_mistrained": {
   "cover": 0.935,
   "len": 86.335
  },
  "rawcusum": {
   "cover": 0.915,
   "len": 6.61
  },
  "plugt": {
   "cover": 0.915,
   "len": 6.615
  },
  "_seconds": 423.99217534065247
 },
 "B=999": {
  "loc": {
   "cover": 0.93,
   "len": 7.815
  },
  "scale": {
   "cover": 0.89,
   "len": 54.085
  },
  "comb": {
   "cover": 0.92,
   "len": 7.995
  },
  "comb_learned": {
   "cover": 0.915,
   "len": 7.495
  },
  "nn_trained": {
   "cover": 0.915,
   "len": 13.535
  },
  "nn_epoch1": {
   "cover": 0.92,
   "len": 24.635
  },
  "nn_random": {
   "cover": 0.91,
   "len": 58.925
  },
  "nn_mistrained": {
   "cover": 0.94,
   "len": 87.245
  },
  "rawcusum": {
   "cover": 0.93,
   "len": 6.54
  },
  "plugt": {
   "cover": 0.93,
   "len": 6.565
  },
  "_seconds": 1093.5365447998047
 },
 "_reps": 200
}

==> anc/results/rev_conditional.json <==
{
 "delta=2": {
  "marginal_coverage": 0.9,
  "detection_rate": 1.0,
  "conditional_coverage": 0.9,
  "n_detected": 300,
  "marginal_mean_length": 7.47,
  "conditional_mean_length": 7.47,
  "_seconds": 341.2147448062897
 },
 "delta=0.8": {
  "marginal_coverage": 0.92,
  "detection_rate": 0.9733333333333334,
  "conditional_coverage": 0.9212328767123288,
  "n_detected": 292,
  "marginal_mean_length": 40.86666666666667,
  "conditional_mean_length": 39.49657534246575,
  "_seconds": 315.2699589729309
 },
 "_reps": 300,
 "_existence": "whole-window permutation test of comb score, B=199"
}

==> anc/results/rev_t3scale_recheck.json <==
{
 "loc": {
  "cover": 0.885,
  "len": 87.007
 },
 "scale": {
  "cover": 0.915,
  "len": 20.205
 },
 "comb": {
  "cover": 0.91,
  "len": 23.042
 },
 "comb_learned": {
  "cover": 0.885,
  "len": 27.476
 },
 "nn_trained": {
  "cover": 0.909,
  "len": 26.81
 },
 "nn_epoch1": {
  "cover": 0.903,
  "len": 38.525
 },
 "nn_random": {
  "cover": 0.897,
  "len": 84.864
 },
 "nn_mistrained": {
  "cover": 0.889,
  "len": 88.065
 },
 "rawcusum": {
  "cover": 0.902,
  "len": 83.241
 },
 "plugt": {
  "cover": 0.902,
  "len": 83.662
 },
 "_reps": 1000,
 "_delta": 3.0,
 "_seconds": 965.8610632419586
}

==> anc/results/s1_s3_coverage_length.json <==
{
 "gauss_mean": {
  "loc": {
   "cover": 0.91,
   "len": 8.226666666666667
  },
  "scale": {
   "cover": 0.9033333333333333,
   "len": 53.876666666666665
  },
  "comb": {
   "cover": 0.8933333333333333,
   "len": 8.346666666666666
  },
  "comb_learned": {
   "cover": 0.9166666666666666,
   "len": 7.463333333333333
  },
  "nn_trained": {
   "cover": 0.9133333333333333,
   "len": 14.69
  },
  "nn_epoch1": {
   "cover": 0.8833333333333333,
   "len": 26.183333333333334
  },
  "nn_random": {
   "cover": 0.88,
   "len": 58.52333333333333
  },
  "nn_mistrained": {
   "cover": 0.88,
   "len": 85.22
  },
  "rawcusum": {
   "cover": 0.8966666666666666,
   "len": 6.756666666666667
  },
  "plugt": {
   "cover": 0.8966666666666666,
   "len": 6.78
  },
  "_reps": 300,
  "_delta": 2.0
 },
 "t3_mean": {
  "loc": {
   "cover": 0.9166666666666666,
   "len": 10.65
  },
  "scale": {
   "cover": 0.94,
   "len": 71.36666666666666
  },
  "comb": {
   "cover": 0.9233333333333333,
   "len": 11.6
  },
  "comb_learned": {
   "cover": 0.9633333333333334,
   "len": 11.18
  },
  "nn_trained": {
   "cover": 0.93,
   "len": 19.383333333333333
  },
  "nn_epoch1": {
   "cover": 0.9366666666666666,
   "len": 31.513333333333332
  },
  "nn_random": {
   "cover": 0.9066666666666666,
   "len": 63.67
  },
  "nn_mistrained": {
   "cover": 0.9066666666666666,
   "len": 85.50333333333333
  },
  "rawcusum": {
   "cover": 0.9033333333333333,
   "len": 13.78
  },
  "plugt": {
   "cover": 0.9033333333333333,
   "len": 14.053333333333333
  },
  "_reps": 300,
  "_delta": 2.0
 },
 "cauchy_mean": {
  "loc": {
   "cover": 0.9,
   "len": 21.76
  },
  "scale": {
   "cover": 0.9033333333333333,
   "len": 82.52666666666667
  },
  "comb": {
   "cover": 0.89,
   "len": 24.903333333333332
  },
  "comb_learned": {
   "cover": 0.9066666666666666,
   "len": 26.616666666666667
  },
  "nn_trained": {
   "cover": 0.8933333333333333,
   "len": 32.24
  },
  "nn_epoch1": {
   "cover": 0.9066666666666666,
   "len": 44.68333333333333
  },
  "nn_random": {
   "cover": 0.9066666666666666,
   "len": 72.28
  },
  "nn_mistrained": {
   "cover": 0.9066666666666666,
   "len": 87.90666666666667
  },
  "rawcusum": {
   "cover": 0.91,
   "len": 84.50666666666666
  },
  "plugt": {
   "cover": 0.91,
   "len": 84.88
  },
  "_reps": 300,
  "_delta": 2.0
 },
 "lognorm_mean": {
  "loc": {
   "cover": 0.89,
   "len": 9.943333333333333
  },
  "scale": {
   "cover": 0.91,
   "len": 46.54
  },
  "comb": {
   "cover": 0.9133333333333333,
   "len": 9.183333333333334
  },
  "comb_learned": {
   "cover": 0.9033333333333333,
   "len": 9.316666666666666
  },
  "nn_trained": {
   "cover": 0.9,
   "len": 16.863333333333333
  },
  "nn_epoch1": {
   "cover": 0.9033333333333333,
   "len": 24.856666666666666
  },
  "nn_random": {
   "cover": 0.89,
   "len": 52.36
  },
  "nn_mistrained": {
   "cover": 0.88,
   "len": 79.17
  },
  "rawcusum": {
   "cover": 0.9366666666666666,
   "len": 23.12
  },
  "plugt": {
   "cover": 0.9366666666666666,
   "len": 23.91
  },
  "_reps": 300,
  "_delta": 2.0
 },
 "gauss_scale": {
  "loc": {
   "cover": 0.884,
   "len": 87.452
  },
  "scale": {
   "cover": 0.904,
   "len": 15.788
  },
  "comb": {
   "cover": 0.9,
   "len": 17.968
  },
  "comb_learned": {
   "cover": 0.888,
   "len": 21.772
  },
  "nn_trained": {
   "cover": 0.876,
   "len": 21.592
  },
  "nn_epoch1": {
   "cover": 0.892,
   "len": 32.588
  },
  "nn_random": {
   "cover": 0.892,
   "len": 83.056
  },
  "nn_mistrained": {
   "cover": 0.916,
   "len": 89.368
  },
  "rawcusum": {
   "cover": 0.892,
   "len": 81.992
  },
  "plugt": {
   "cover": 0.892,
   "len": 82.752
  },
  "_reps": 250,
  "_delta": 3.0
 },
 "t3_scale": {
  "loc": {
   "cover": 0.856,
   "len": 86.496
  },
  "scale": {
   "cover": 0.852,
   "len": 20.256
  },
  "comb": {
   "cover": 0.856,
   "len": 23.276
  },
  "comb_learned": {
   "cover": 0.86,
   "len": 27.812
  },
  "nn_trained": {
   "cover": 0.852,
   "len": 25.628
  },
  "nn_epoch1": {
   "cover": 0.908,
   "len": 37.72
  },
  "nn_random": {
   "cover": 0.88,
   "len": 84.248
  },
  "nn_mistrained": {
   "cover": 0.916,
   "len": 88.192
  },
  "rawcusum": {
   "cover": 0.872,
   "len": 84.308
  },
  "plugt": {
   "cover": 0.872,
   "len": 84.832
  },
  "_reps": 250,
  "_delta": 3.0
 },
 "cauchy_scale": {
  "loc": {
   "cover": 0.908,
   "len": 88.272
  },
  "scale": {
   "cover": 0.908,
   "len": 40.704
  },
  "comb": {
   "cover": 0.876,
   "len": 45.5
  },
  "comb_learned": {
   "cover": 0.896,
   "len": 51.432
  },
  "nn_trained": {
   "cover": 0.888,
   "len": 45.848
  },
  "nn_epoch1": {
   "cover": 0.908,
   "len": 55.632
  },
  "nn_random": {
   "cover": 0.924,
   "len": 85.996
  },
  "nn_mistrained": {
   "cover": 0.928,
   "len": 89.42
  },
  "rawcusum": {
   "cover": 0.888,
   "len": 90.5
  },
  "plugt": {
   "cover": 0.888,
   "len": 90.576
  },
  "_reps": 250,
  "_delta": 3.0
 },
 "lognorm_scale": {
  "loc": {
   "cover": 0.916,
   "len": 51.148
  },
  "scale": {
   "cover": 0.88,
   "len": 16.764
  },
  "comb": {
   "cover": 0.888,
   "len": 16.404
  },
  "comb_learned": {
   "cover": 0.912,
   "len": 15.776
  },
  "nn_trained": {
   "cover": 0.868,
   "len": 19.372
  },
  "nn_epoch1": {
   "cover": 0.884,
   "len": 29.6
  },
  "nn_random": {
   "cover": 0.884,
   "len": 77.888
  },
  "nn_mistrained": {
   "cover": 0.892,
   "len": 88.036
  },
  "rawcusum": {
   "cover": 0.924,
   "len": 83.364
  },
  "plugt": {
   "cover": 0.924,
   "len": 84.068
  },
  "_reps": 250,
  "_delta": 3.0
 }
}

==> anc/results/s2_invariance.json <==
{
 "reps": 80,
 "identity_check": {
  "loc": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "scale": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "comb": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "comb_learned": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "nn_trained": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "nn_epoch1": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "nn_random": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  },
  "nn_mistrained": {
   "max_p_diff": 0.0,
   "set_equal": 1.0
  }
 },
 "mean_lengths": {
  "loc": {
   "identity": 8.0375,
   "exp": 8.0375,
   "cube": 8.0375,
   "logistic": 8.0375
  },
  "scale": {
   "identity": 58.375,
   "exp": 58.375,
   "cube": 58.375,
   "logistic": 58.375
  },
  "comb": {
   "identity": 8.7875,
   "exp": 8.7875,
   "cube": 8.7875,
   "logistic": 8.7875
  },
  "comb_learned": {
   "identity": 7.825,
   "exp": 7.825,
   "cube": 7.825,
   "logistic": 7.825
  },
  "nn_trained": {
   "identity": 15.2,
   "exp": 15.2,
   "cube": 15.2,
   "logistic": 15.2
  },
  "nn_epoch1": {
   "identity": 26.3625,
   "exp": 26.3625,
   "cube": 26.3625,
   "logistic": 26.3625
  },
  "nn_random": {
   "identity": 61.4625,
   "exp": 61.4625,
   "cube": 61.4625,
   "logistic": 61.4625
  },
  "nn_mistrained": {
   "identity": 86.7875,
   "exp": 86.7875,
   "cube": 86.7875,
   "logistic": 86.7875
  },
  "rawcusum": {
   "identity": 6.725,
   "exp": 21.5625,
   "cube": 15.3,
   "logistic": 6.65
  },
  "plugt": {
   "identity": 6.75,
   "exp": 22.1375,
   "cube": 15.6875,
   "logistic": 6.6625
  }
 }
}

==> anc/rev_experiments.py <==
# -*- coding: utf-8 -*-
"""Revision experiments for the NRS review round (2026-07). All REAL runs.

Tasks (run as separate processes for wall-time parallelism):
  python rev_experiments.py recheck   -> rev_t3scale_recheck.json  (T5)
  python rev_experiments.py bsens     -> rev_b_sensitivity.json    (T6)
  python rev_experiments.py condcov   -> rev_conditional.json      (T7)
"""
import json
import os
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arc_core import (conformal_sets, gen_window, perm_matrix,
                      rank_channel_stats, ranks_of, set_from_pvals)
from run_experiments import (ALPHA, B, M0, M1, N, TAU, jdump, run_cell,
                             train_models)


def recheck():
    """T5: t3/scale coverage cell rerun at 1000 replications."""
    models, _ = train_models()
    t0 = time.time()
    out = run_cell(models, "t3", "scale", 3.0, 1000, seed=424242)
    out["_reps"] = 1000
    out["_delta"] = 3.0
    out["_seconds"] = time.time() - t0
    jdump("rev_t3scale_recheck.json", out)


def bsens():
    """T6: sensitivity of coverage/length to B on the Gaussian mean cell."""
    models, _ = train_models()
    res = {}
    reps = 200
    for Bv in [79, 199, 999]:
        t0 = time.time()
        rng = np.random.default_rng(31300 + Bv)
        agg = None
        for r in range(reps):
            x = gen_window(rng, N, TAU, "gauss", "mean", 2.0)
            cands, pv = conformal_sets(
                x, models, np.random.default_rng(Bv * 100000 + r),
                alpha=ALPHA, B=Bv, m0=M0, m1=M1)
            if agg is None:
                agg = {nm: {"cover": 0, "len": 0.0} for nm in pv}
            for nm, p in pv.items():
                cset = set_from_pvals(cands, p, ALPHA)
                agg[nm]["cover"] += int(TAU in cset)
                agg[nm]["len"] += len(cset)
        for nm in agg:
            agg[nm]["cover"] /= reps
            agg[nm]["len"] /= reps
        agg["_seconds"] = time.time() - t0
        res["B=%d" % Bv] = agg
        print("B=%d done (%.1fs)" % (Bv, time.time() - t0), flush=True)
    res["_reps"] = reps
    jdump("rev_b_sensitivity.json", res)


def _existence_pval(x, rng, Be=199, m1=5):
    """Whole-window permutation test of the max-combination score."""
    n = len(x)
    P = perm_matrix(rng, Be, n)
    Xmat = np.vstack([x, x[P]])
    Rmat = ranks_of(Xmat)
    rk, _ = rank_channel_stats(Rmat, m1=m1)
    comb = np.maximum(rk["loc"], rk["scale"])
    return (1.0 + (comb[1:] >= comb[0]).sum()) / (Be + 1.0)


def condcov():
    """T7: coverage conditional on the existence test rejecting.

    Strong signal (delta=2): detection nearly always fires, conditional ~=
    marginal. Weak signal (delta=0.8): detection is partial -- the regime
    where selection effects could bite.
    """
    models, _ = train_models()
    res = {}
    reps = 300
    for delta in [2.0, 0.8]:
        t0 = time.time()
        rng = np.random.default_rng(51500 + int(10 * delta))
        rows = []
        for r in range(reps):
            x = gen_window(rng, N, TAU, "gauss", "mean", delta)
            pe = _existence_pval(x, np.random.default_rng(70000 + r))
            cands, pv = conformal_sets(
                x, models, np.random.default_rng(int(delta * 10) * 100000 + r),
                alpha=ALPHA, B=B, m0=M0, m1=M1)
            cset = set_from_pvals(cands, pv["comb_learned"], ALPHA)
            rows.append((pe, int(TAU in cset), len(cset)))
        pe = np.array([r[0] for r in rows])
        cov = np.array([r[1] for r in rows])
        ln = np.array([r[2] for r in rows])
        det = pe <= ALPHA
        res["delta=%g" % delta] = {
            "marginal_coverage": float(cov.mean()),
            "detection_rate": float(det.mean()),
            "conditional_coverage": float(cov[det].mean()) if det.any() else None,
            "n_detected": int(det.sum()),
            "marginal_mean_length": float(ln.mean()),
            "conditional_mean_length": float(ln[det].mean()) if det.any() else None,
            "_seconds": time.time() - t0,
        }
        print("delta=%g done (%.1fs)" % (delta, time.time() - t0), flush=True)
    res["_reps"] = reps
    res["_existence"] = "whole-window permutation test of comb score, B=199"
    jdump("rev_conditional.json", res)


if __name__ == "__main__":
    {"recheck": recheck, "bsens": bsens, "condcov": condcov}[sys.argv[1]]()


==> anc/run_experiments.py <==
# -*- coding: utf-8 -*-
"""ARC paper experiments S1-S5 + AR(1) appendix. All results are REAL runs."""
import json
import os
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from arc_core import (TinyMLP, ar1_window, conformal_sets, gen_segment,
                      gen_window, nn_features, rank_channel_stats,
                      set_from_pvals)

HERE = os.path.dirname(os.path.abspath(__file__))
RESULTS = os.path.join(HERE, "..", "results")
os.makedirs(RESULTS, exist_ok=True)

ALPHA = 0.10
N, TAU = 120, 60
B = 79
M0, M1 = 10, 5


def jdump(name, obj):
    def conv(o):
        if isinstance(o, np.ndarray):
            return o.tolist()
        if isinstance(o, (np.floating, np.integer)):
            return o.item()
        raise TypeError(o)
    with open(os.path.join(RESULTS, name), "w", encoding="utf-8") as f:
        json.dump(obj, f, indent=1, default=conv)
    print("[saved]", name, flush=True)


# ------------------------------------------------------------- training data

def make_training_set(rng, n_seg=6000):
    X, y = [], []
    for _ in range(n_seg):
        m = int(rng.integers(40, 111))
        has = rng.random() < 0.5
        seg = gen_segment(rng, m, "gauss")
        if has:
            ct = ["mean", "scale"][int(rng.integers(2))]
            pos = int(rng.integers(int(0.25 * m), int(0.75 * m)))
            mag = {"mean": rng.uniform(0.8, 2.5),
                   "scale": rng.uniform(2.0, 4.0)}[ct]
            post = np.arange(pos, m)
            if ct == "mean":
                seg[post] += mag
            else:
                seg[post] *= mag
        R = np.argsort(np.argsort(seg))[None, :] + 1.0
        stats, zpaths = rank_channel_stats(R, m1=M1)
        X.append(np.concatenate([nn_features(zpaths, m)[0],
                                 [stats["loc"][0], stats["scale"][0]]]))
        y.append(1.0 if has else 0.0)
    X = np.array(X)
    y = np.array(y)
    return X[:, :-2], X[:, -2:], y  # nn features, channel stats, labels


def train_models():
    rng = np.random.default_rng(20260718)
    F, S3, y = make_training_set(rng)
    # trained net + epoch-1 snapshot
    net = TinyMLP(np.random.default_rng(1))
    snap1 = net.train(F, y, epochs=30, rng=np.random.default_rng(2), snapshot_epoch=1)
    net_ep1 = TinyMLP(np.random.default_rng(1))
    net_ep1.set_params(snap1)
    # random init (never trained)
    net_rand = TinyMLP(np.random.default_rng(99))
    # mistrained: shuffled labels
    net_mis = TinyMLP(np.random.default_rng(7))
    net_mis.train(F, np.random.default_rng(8).permutation(y), epochs=30,
                  rng=np.random.default_rng(9))
    # learned simplex weights over the two channel stats (logistic + project)
    w = np.zeros(2)
    b = 0.0
    lr = 0.05
    for ep in range(200):
        logit = S3 @ w + b
        p = 1.0 / (1.0 + np.exp(-logit))
        g = p - y
        w -= lr * (S3.T @ g) / len(y)
        b -= lr * g.mean()
    w_pos = np.maximum(w, 0)
    w_learned = w_pos / w_pos.sum() if w_pos.sum() > 0 else np.ones(2) / 2
    # training-set AUC of the trained net (sanity, recorded)
    sc = net.score(F)
    order = np.argsort(sc)
    ranks = np.empty(len(sc))
    ranks[order] = np.arange(1, len(sc) + 1)
    auc = (ranks[y == 1].mean() - (y.sum() + 1) / 2) / (len(y) - y.sum())
    models = {"nns": {"trained": net, "epoch1": net_ep1,
                      "random": net_rand, "mistrained": net_mis},
              "w_learned": w_learned}
    meta = {"w_learned": w_learned, "train_auc_trained_net": float(auc),
            "n_train": len(y)}
    return models, meta


# --------------------------------------------------------------- experiments

def run_cell(models, dist, ctype, delta, reps, seed, perm="iid", phi=None,
             transform=None):
    rng = np.random.default_rng(seed)
    out = None
    for r in range(reps):
        if phi is None:
            x = gen_window(rng, N, TAU, dist, ctype, delta)
        else:
            x = ar1_window(rng, N, TAU, phi, delta)
        if transform is not None:
            x = transform(x)
        cands, pv = conformal_sets(x, models, np.random.default_rng(seed * 1000 + r),
                                   alpha=ALPHA, B=B, m0=M0, m1=M1, perm=perm)
        if out is None:
            out = {nm: {"cover": 0, "len": 0.0} for nm in pv}
        for nm, p in pv.items():
            cset = set_from_pvals(cands, p, ALPHA)
            out[nm]["cover"] += int(TAU in cset)
            out[nm]["len"] += len(cset)
    for nm in out:
        out[nm]["cover"] = out[nm]["cover"] / reps
        out[nm]["len"] = out[nm]["len"] / reps
    return out


def s1_s3_s4(models):
    res = {}
    t0 = time.time()
    cells = []
    for dist in ["gauss", "t3", "cauchy", "lognorm"]:
        cells.append((dist, "mean", 2.0, 300))
    for dist in ["gauss", "t3", "cauchy", "lognorm"]:
        cells.append((dist, "scale", 3.0, 250))
    for i, (dist, ct, dl, reps) in enumerate(cells):
        key = "%s_%s" % (dist, ct)
        res[key] = run_cell(models, dist, ct, dl, reps, seed=100 + i)
        res[key]["_reps"] = reps
        res[key]["_delta"] = dl
        print("cell %s done (%.1fs)" % (key, time.time() - t0), flush=True)
    jdump("s1_s3_coverage_length.json", res)


def s2_invariance(models):
    transforms = {"identity": lambda x: x,
                  "exp": np.exp,
                  "cube": lambda x: x ** 3,
                  "logistic": lambda x: 1.0 / (1.0 + np.exp(-x))}
    reps = 80
    rank_names = ["loc", "scale", "comb", "comb_learned",
                  "nn_trained", "nn_epoch1", "nn_random", "nn_mistrained"]
    raw_names = ["rawcusum", "plugt"]
    agg = {nm: {"max_p_diff": 0.0, "set_equal": 0} for nm in rank_names}
    lens = {nm: {tn: 0.0 for tn in transforms} for nm in rank_names + raw_names}
    rng = np.random.default_rng(777)
    for r in range(reps):
        x = gen_window(rng, N, TAU, "gauss", "mean", 2.0)
        sets = {}
        for tn, f in transforms.items():
            cands, pv = conformal_sets(f(x), models,
                                       np.random.default_rng(5000 + r),
                                       alpha=ALPHA, B=B, m0=M0, m1=M1)
            sets[tn] = pv
            for nm in lens:
                lens[nm][tn] += len(set_from_pvals(cands, pv[nm], ALPHA))
        for nm in rank_names:
            base = sets["identity"][nm]
            for tn in ["exp", "cube", "logistic"]:
                d = np.abs(sets[tn][nm] - base).max()
                agg[nm]["max_p_diff"] = max(agg[nm]["max_p_diff"], float(d))
            eq = all((set_from_pvals(cands, sets[tn][nm], ALPHA)
                      == set_from_pvals(cands, base, ALPHA)).all()
                     if len(set_from_pvals(cands, sets[tn][nm], ALPHA))
                     == len(set_from_pvals(cands, base, ALPHA)) else False
                     for tn in ["exp", "cube", "logistic"])
            agg[nm]["set_equal"] += int(eq)
    for nm in agg:
        agg[nm]["set_equal"] = agg[nm]["set_equal"] / reps
    for nm in lens:
        for tn in lens[nm]:
            lens[nm][tn] = lens[nm][tn] / reps
    jdump("s2_invariance.json", {"reps": reps, "identity_check": agg,
                                 "mean_lengths": lens})


def a1_ar1(models):
    res = {}
    for perm, key in [("iid", "iid_perm"), ("block", "block_perm")]:
        res[key] = run_cell(models, None, None, 2.0, 250, seed=9000 + len(res),
                            perm=perm, phi=0.5)
    jdump("a1_ar1.json", res)


if __name__ == "__main__":
    t0 = time.time()
    models, meta = train_models()
    jdump("meta_training.json", meta)
    print("training done (%.1fs)" % (time.time() - t0), flush=True)
    s2_invariance(models)
    s1_s3_s4(models)
    a1_ar1(models)
    print("ALL DONE (%.1fs)" % (time.time() - t0), flush=True)

